An Analysis of Measure-Valued Derivatives for Policy Gradients

Reinforcement learning methods for robotics are increasingly successful due to the constant development of better policy gradient techniques. A precise (low variance) and accurate (low bias) gradient estimator is crucial to face increasingly complex tasks. Traditional policy gradient algorithms use the likelihood-ratio trick, which is known to produce unbiased but high variance estimates. More modern approaches exploit the reparametrization trick, which gives lower variance gradient estimates but requires differentiable value function approximators. In this work, we study a different type of stochastic gradient estimator - the Measure-Valued Derivative. This estimator is unbiased, has low variance, and can be used with differentiable and non-differentiable function approximators. We empirically evaluate this estimator in the actor-critic policy gradient setting and show that it can reach comparable performance with methods based on the likelihood-ratio or reparametrization tricks, both in low and high-dimensional action spaces. With this work, we want to show that the Measure-Valued Derivative estimator can be a useful alternative to other policy gradient estimators.

==> figures/plot_stepbased.py <==
import glob
import math
import os
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
from src.utils.plotting import mean_confidence_interval, export_legend

from basic_settings import *

mpl.rcParams['lines.linewidth'] = 1.
mpl.rcParams['text.usetex'] = True

########################################################################################################################
experiment_dir_base = '../results/20210120_stepbased/'

algs = {
        'sac_mvd': {'name': 'SAC-MVD',
                    'color': 'blue',
                    'linestyle': '-'
                    },
        'sac': {'name': 'SAC',
                'color': 'orange',
                'linestyle': '-'
                },
        'sac_more_samples': {'name': 'SAC-extra-samples',
                             'color': 'orange',
                             'linestyle': 'dashed'
                             },
        'sac_sf': {'name': 'SAC-SF',
                   'color': 'green',
                   'linestyle': '-'
                   },
        'sac_sf_more_samples': {'name': 'SAC-SF-extra-samples',
                                'color': 'green',
                                'linestyle': 'dashed'
                                },
        'ddpg': {'name': 'DDPG',
                 'color': 'black',
                 'linestyle': '-'
                 },
        'td3': {'name': 'TD3',
                'color': 'red',
                'linestyle': '-'
                },
        }

envs = {
        'env_id_AntBulletEnv-v0': {'row': 0, 'lims_x': [None, None], 'lims_y': [None, None]},
        'env_id_HalfCheetahBulletEnv-v0': {'row': 0, 'lims_x': [None, None], 'lims_y': [None, None]},
        'env_id_HopperBulletEnv-v0': {'row': 0, 'lims_x': [None, None], 'lims_y': [None, None]},
        'env_id_Walker2DBulletEnv-v0': {'row': 0, 'lims_x': [None, None], 'lims_y': [None, None]},
        'env_id_InvertedPendulumBulletEnv-v0': {'row': 1, 'lims_x': [None, None], 'lims_y': [None, None]},
        'env_id_InvertedPendulumSwingupBulletEnv-v0': {'row': 1, 'lims_x': [None, None], 'lims_y': [None, None]},
        'env_id_Pendulum-v0': {'row': 1, 'lims_x': [None, None], 'lims_y': [None, None]},
        'env_id_ReacherBulletEnv-v0': {'row': 1, 'lims_x': [None, None], 'lims_y': [None, None]},
        }

NCOLS = 4
fig, axs = plt.subplots(nrows=2,
                        ncols=NCOLS,
                        figsize=(10, 5))

fname = 'R'

for i, env in enumerate(envs):
    row = envs[env]['row']

    for alg in algs:
        seeds_dir = os.path.join(experiment_dir_base, 'bullet_' + alg, env)
        n_evals_f_evals = []
        for (dirpath, dirnames, filenames) in os.walk(seeds_dir):
            for file in filenames:
                if fname in file:
                    file_path = os.path.join(dirpath, file)
                    np_file = np.load(file_path)
                    n_evals_f_evals.append(np_file)

        # get the min number of steps from all experiments, and cut off the results
        min_steps = min(np.array([i.shape for i in n_evals_f_evals])[:, 0])
        n_evals_f_evals = np.asarray([j[:min_steps] for j in n_evals_f_evals])
        n_evals_f_evals = np.asarray(n_evals_f_evals)
        n_steps = n_evals_f_evals[0, :, 0]
        Js = n_evals_f_evals[:, :, 1]

        J_mean, J_inf, J_sup = mean_confidence_interval(Js, confidence=0.95, axis=0)

        line, = axs[row][i % NCOLS].plot(n_steps, J_mean,
                            color=algs[alg]['color'],
                            linestyle=algs[alg]['linestyle'])
        axs[row][i % NCOLS].fill_between(n_steps, J_inf, J_sup, color=algs[alg]['color'], alpha=0.1)

    axs[row][i % NCOLS].set_title(env.split('env_id_')[-1].split('BulletEnv')[0], y=1.1)

    axs[row][i % NCOLS].ticklabel_format(style='sci', axis='both', scilimits=(0, 0))
    axs[row][i % NCOLS].set_xlim(envs[env]['lims_x'])
    axs[row][i % NCOLS].set_ylim(envs[env]['lims_y'])

    axs[1][i % NCOLS].set_xlabel('Steps')

if fname == 'R':
    y_label = 'Average Reward'
else:
    y_label = 'Return'

axs[0][0].set_ylabel(y_label)
axs[1][0].set_ylabel(y_label)

# Save
fig.tight_layout(h_pad=0.1)
fig.savefig('./plots/stepbased.pdf', bbox_inches='tight')

# Legend
for alg in algs:
    axs[0][0].plot([], [], c=algs[alg]['color'], label=algs[alg]['name'], linestyle=algs[alg]['linestyle'])
fig.legend(bbox_to_anchor=(0.5, 0.), loc="center", bbox_transform=fig.transFigure, ncol=len(algs), frameon=False)

export_legend(axs[0][0], filename="./plots/legend_stepbased.pdf")

plt.show()

